Extreme-Mass-Ratio Inspirals in Gaseous Disks

Gravitational waves from extreme mass ratio inspirals (EMRIs) are precise probes of the environment of the supermassive black holes (SMBHs) they orbit. If an SMBH is actively accreting, the surrounding gaseous disk can impart hydrodynamic torques on and assist the formation of EMRIs within it. Such disk-EMRI interactions could leave measurable imprints on future observations by the Laser Interferometer Space Antenna (LISA), and potentially provide a route to constrain disk properties using gravitational wave observations. We present herein a detailed relativistic analysis of these hydrodynamic interactions using linear theory. We first derive a Lagrangian governing the evolution of spiral density waves in the disk and use it to formulate a balance law for the transfer of angular momentum between the EMRI and disk. We then develop a stable numerical scheme which can be used to treat corotation resonances and find modal solutions in thin disks up to very large azimuthal numbers. Using this numerical scheme, we explore how SMBH spins, EMRI semi-major axes, disk scale heights, sound speed gradients, and surface density gradients affect the interaction between accretion disks and circular EMRIs. Our results show that relativistic effects substantially alter disk-EMRI interactions once the secondary orbit is within $\mathcal{O}(25)$ Schwarzschild radii from the SMBH. Comparing our numerical results with recent analytical models suggests that the impact of pressure gradients and softening of the gravitational potential is important for disks with finite thickness and cannot be captured by tuning the torque cutoff parameters in the analytical models. The framework provided here will help analyze the formation scenarios of EMRIs and build relativistically accurate waveform models of disk-EMRI interactions.

==> Supplementary-Material/load-paper-expressions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     77229,       1966]
NotebookOptionsPosition[     75184,       1921]
NotebookOutlinePosition[     75579,       1937]
CellTagsIndexPosition[     75536,       1934]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.9953736634755983`*^9, 3.995373665003264*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"e2703b0c-7f32-40ab-83ff-940a9889b673"],

Cell[CellGroupData[{

Cell["Expressions", "Section",
 CellChangeTimes->{{3.995373692647838*^9, 
  3.995373696189045*^9}},ExpressionUUID->"0003fd7e-7c4c-4a65-9e51-\
a5bd4c7879e1"],

Cell[CellGroupData[{

Cell["Load data:", "Subsection",
 CellChangeTimes->{{3.995373698468421*^9, 
  3.9953737005097523`*^9}},ExpressionUUID->"7f4a651c-3f39-4c62-9210-\
7b26fe166323"],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], 
    "<>", "\"\<paper-expressions.mx\>\""}], ")"}]}]], "Input",
 CellChangeTimes->{{3.995373580456006*^9, 3.995373590837365*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"09c74d90-eed8-403f-a14f-26d4033ed0ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The homogeneous master equations are :", "Subsection",
 CellChangeTimes->{{3.995373676015201*^9, 
  3.995373683757172*^9}},ExpressionUUID->"56ea39f6-4244-423a-99c2-\
a8b9bbd433cd"],

Cell[CellGroupData[{

Cell[BoxData["master$eqns$rules$hom$sim$for$paper"], "Input",
 CellChangeTimes->{{3.995373669563032*^9, 3.995373673403088*^9}, 
   3.9953737061518383`*^9, 3.9953737958330708`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"e20be83e-b4bd-4f94-bb4a-c59a6be2a296"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["deltaU", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"deltaU", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
           RowBox[{"p", "[", "r", "]"}]}]], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
          RowBox[{"v", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
             RowBox[{"p", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "[", "r", "]"}], "+", 
               RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}]}]}], ")"}],
           " ", 
          RowBox[{
           SuperscriptBox["omegatilde", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[CurlyEpsilon]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{
          RowBox[{"p", "[", "r", "]"}], "+", 
          RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"v", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "-", 
           RowBox[{
            SuperscriptBox["\[Psi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"gamma$ad", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{"p", "[", "r", "]"}]}], "+", 
            RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "-", 
               RowBox[{
                SuperscriptBox["\[Psi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Psi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
          RowBox[{"p", "[", "r", "]"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"urbyi", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"v", "[", "r", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
           RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["omegatilde", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Mu]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
               RowBox[{
                SuperscriptBox["omegatilde", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "2"], " ", 
            RowBox[{"Wval", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
                "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            RowBox[{"Wval", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
                   RowBox[{"\[Psi]", "[", "r", "]"}]}], ")"}]}]], " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
                   RowBox[{"\[Psi]", "[", "r", "]"}]}], ")"}]}]], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["omegatilde", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["omegatilde", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CurlyEpsilon]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "[", "r", "]"}], "+", 
                    RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"p", "[", "r", "]"}], "+", 
                RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], 
                "2"]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyEpsilon]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Psi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "[", "r", "]"}], "+", 
                  RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["p", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
                RowBox[{"p", "[", "r", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Wval", "[", "r", "]"}], "2"]}]], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["omegatilde", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"v", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
                RowBox[{"Wval", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["omegatilde", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["p", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], 
               RowBox[{
                RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
                RowBox[{"p", "[", "r", "]"}]}]], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"p", "[", "r", "]"}], "+", 
                 RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
                RowBox[{"Wval", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]]}], " ", 
                   RowBox[{
                    SuperscriptBox["omegatilde", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CurlyEpsilon]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"p", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Mu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}], " ", 
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["omegatilde", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Mu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}], " ", 
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["omegatilde", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}],
    ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["urbyi", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"deltaU", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         RowBox[{"Wval", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"v", "[", "r", "]"}], "3"], " ", 
         RowBox[{"Wval", "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Psi]", "[", "r", "]"}]}]}]]}], " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Wval", "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", "r", "]"}], "2"], " ", 
           RowBox[{"Wval", "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", "r", "]"}], "4"], " ", 
           RowBox[{"Wval", "[", "r", "]"}]}]}], 
         RowBox[{"\[Omega]d", "[", "r", "]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "2"], " ", 
            RowBox[{"Wval", "[", "r", "]"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
             RowBox[{"Wval", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "[", "r", "]"}], "+", 
               RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
             RowBox[{"p", "[", "r", "]"}]}]]}], ")"}], " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"urbyi", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}], "+", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]]}], " ", 
         SuperscriptBox[
          RowBox[{"v", "[", "r", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["omegatilde", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], 
         RowBox[{
          RowBox[{"gamma$ad", "[", "r", "]"}], " ", 
          RowBox[{"p", "[", "r", "]"}]}]], "-", 
        RowBox[{
         SuperscriptBox["\[Mu]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Nu]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox[
            RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"v", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Psi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "+", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m"}], " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Mu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  RowBox[{"Wval", "[", "r", "]"}], "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Mu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["\[Psi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"v", "[", "r", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox["omegatilde", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["omegatilde", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.995373796236642*^9, 3.995921568914337*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"05e6e76b-8ce7-4887-b0aa-515db7fa4f2a"]
}, Open  ]],

Cell["Wval in these equations can be obtained from:", "Text",
 CellChangeTimes->{{3.995373720490885*^9, 3.995373726761196*^9}, {
  3.9953738010693007`*^9, 
  3.99537380804696*^9}},ExpressionUUID->"377ecb97-34b3-4805-b41b-\
64225a85a212"],

Cell[CellGroupData[{

Cell[BoxData["rulevsq"], "Input",
 CellChangeTimes->{{3.995373713804614*^9, 3.995373717418355*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c54cddcb-c4c5-4eec-b3d4-cf3ee165e477"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"v", "[", "r", "]"}], "2"], "\[Rule]", 
   RowBox[{"1", "-", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"Wval", "[", "r", "]"}], "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.995373717661007*^9, 3.995921568926063*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d44b9dfd-ecd2-4399-9703-1173bf41b632"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sources for the master equations are :", "Subsection",
 CellChangeTimes->{{3.995373734352585*^9, 
  3.995373752217325*^9}},ExpressionUUID->"026ef5d1-cc61-46e3-a111-\
9a1c0f99d9af"],

Cell[CellGroupData[{

Cell[BoxData["master$eqn$sources$GR$not$simplified"], "Input",
 CellChangeTimes->{{3.995373713804614*^9, 3.995373717418355*^9}, {
  3.9953737556797667`*^9, 3.99537379276017*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"326d936d-9e4f-4bf4-860d-9c0f1752b616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["hphiphi", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
     RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["htphi", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["htt", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"htphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
          RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]]}], " ", 
           RowBox[{"v", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["omegatilde", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"\[Nu]", "[", "r", "]"}], "+", 
             RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                FractionBox["1", 
                 SuperscriptBox[
                  RowBox[{"Wval", "[", "r", "]"}], "2"]]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["omegatilde", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
           RowBox[{"v", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "-", 
             RowBox[{
              SuperscriptBox["\[Psi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"hphiphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
              RowBox[{"v", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["omegatilde", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
           SuperscriptBox[
            RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
                RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
              RowBox[{"v", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Nu]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "-", 
                RowBox[{
                 SuperscriptBox["\[Psi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]}]], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"htt", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
           RowBox[{"v", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["omegatilde", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Mu]", "[", "r", "]"}]}]], " ", 
     RowBox[{"hrr", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["p", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], 
        RowBox[{
         RowBox[{"p", "[", "r", "]"}], "+", 
         RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}], "+", 
             RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
           RowBox[{"v", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["omegatilde", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "-", 
          RowBox[{
           SuperscriptBox["\[Psi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"htr", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[Omega]d", "[", "r", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "r", "]"}], "+", 
            RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "r", "]"}], "+", 
              RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "[", "r", "]"}], "+", 
                 RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"hrphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
        RowBox[{"\[Omega]d", "[", "r", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "r", "]"}], "+", 
            RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Wval", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{
               SuperscriptBox["\[Psi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "r", "]"}], "+", 
              RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "[", "r", "]"}], "+", 
                 RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"htphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", "m"}], 
        RowBox[{"Wval", "[", "r", "]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], 
        RowBox[{
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"htt", "[", "r", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Wval", "[", "r", "]"}], " ", 
      RowBox[{"\[Omega]d", "[", "r", "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
       RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
     RowBox[{"hrr", "[", "r", "]"}], " ", 
     RowBox[{"Wval", "[", "r", "]"}], " ", 
     RowBox[{"\[Omega]d", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
     RowBox[{"hzz", "[", "r", "]"}], " ", 
     RowBox[{"Wval", "[", "r", "]"}], " ", 
     RowBox[{"\[Omega]d", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"hphiphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", "m", " ", 
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], 
        RowBox[{"Wval", "[", "r", "]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", 
         RowBox[{"\[Omega]d", "[", "r", "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Wval", "[", "r", "]"}]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"hrphi", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"p", "[", "r", "]"}], "+", 
          RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}], "-", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "r", "]"}], "+", 
              RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "[", "r", "]"}], "+", 
                 RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[Mu]", "[", "r", "]"}]}], "-", 
            RowBox[{"\[Nu]", "[", "r", "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Psi]", "[", "r", "]"}]}]}]], " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
             RowBox[{"v", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
             RowBox[{"v", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "[", "r", "]"}], "+", 
               RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["omegatilde", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["p", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "[", "r", "]"}], "+", 
                  RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Wval", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "r", "]"}], "+", 
            RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"htr", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"p", "[", "r", "]"}], "+", 
          RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "r", "]"}], "+", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"]]}], ")"}], " ", 
         RowBox[{"Wval", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Psi]", "[", "r", "]"}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "r", "]"}], "+", 
              RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "[", "r", "]"}], "+", 
                 RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"Wval", "[", "r", "]"}], " ", 
          RowBox[{"\[Omega]d", "[", "r", "]"}]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Mu]", "[", "r", "]"}]}]], " ", "m", " ", 
         RowBox[{"v", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            RowBox[{"v", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["omegatilde", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               RowBox[{"\[Psi]", "[", "r", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["p", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "[", "r", "]"}], "+", 
                  RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Wval", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"p", "[", "r", "]"}], "+", 
             RowBox[{"\[CurlyEpsilon]", "[", "r", "]"}]}]]}], ")"}]}]}]}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9953737930817327`*^9, 3.995921568932716*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"2607b751-3a95-4245-9982-99b30808da09"]
}, Open  ]],

Cell["one can simplify this further by imposing :", "Text",
 CellChangeTimes->{{3.995373774836334*^9, 
  3.995373785652377*^9}},ExpressionUUID->"483d51f9-6563-4b91-b1ac-\
b277413331df"],

Cell[CellGroupData[{

Cell[BoxData["circmetriczero"], "Input",
 CellChangeTimes->{{3.9953737890578938`*^9, 3.995373789940913*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d46800e6-d780-4766-8482-04da5f2f0c36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"hrphi", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", "0"}], "]"}]}], ",", 
   RowBox[{"htr", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", "0"}], "]"}]}], ",", 
   RowBox[{"hphiz", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", "0"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9953737902071457`*^9, 3.995921568942658*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"2204ab32-cf32-4ef1-873a-cceaf4a2bbb6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 124}, {-104, Automatic}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"14ef0576-08af-4265-858a-ac5b22a0892f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 181, 3, 29, "Input",ExpressionUUID->"e2703b0c-7f32-40ab-83ff-940a9889b673"],
Cell[CellGroupData[{
Cell[760, 27, 156, 3, 66, "Section",ExpressionUUID->"0003fd7e-7c4c-4a65-9e51-a5bd4c7879e1"],
Cell[CellGroupData[{
Cell[941, 34, 160, 3, 53, "Subsection",ExpressionUUID->"7f4a651c-3f39-4c62-9210-7b26fe166323"],
Cell[1104, 39, 310, 7, 29, "Input",ExpressionUUID->"09c74d90-eed8-403f-a14f-26d4033ed0ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1451, 51, 186, 3, 53, "Subsection",ExpressionUUID->"56ea39f6-4244-423a-99c2-a8b9bbd433cd"],
Cell[CellGroupData[{
Cell[1662, 58, 257, 3, 29, "Input",ExpressionUUID->"e20be83e-b4bd-4f94-bb4a-c59a6be2a296"],
Cell[1922, 63, 34178, 835, 1078, "Output",ExpressionUUID->"05e6e76b-8ce7-4887-b0aa-515db7fa4f2a"]
}, Open  ]],
Cell[36115, 901, 237, 4, 33, "Text",ExpressionUUID->"377ecb97-34b3-4805-b41b-64225a85a212"],
Cell[CellGroupData[{
Cell[36377, 909, 177, 2, 29, "Input",ExpressionUUID->"c54cddcb-c4c5-4eec-b3d4-cf3ee165e477"],
Cell[36557, 913, 385, 10, 49, "Output",ExpressionUUID->"d44b9dfd-ecd2-4399-9703-1173bf41b632"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36991, 929, 186, 3, 53, "Subsection",ExpressionUUID->"026ef5d1-cc61-46e3-a111-9a1c0f99d9af"],
Cell[CellGroupData[{
Cell[37202, 936, 256, 3, 29, "Input",ExpressionUUID->"326d936d-9e4f-4bf4-860d-9c0f1752b616"],
Cell[37461, 941, 36753, 948, 1251, "Output",ExpressionUUID->"2607b751-3a95-4245-9982-99b30808da09"]
}, Open  ]],
Cell[74229, 1892, 185, 3, 33, "Text",ExpressionUUID->"483d51f9-6563-4b91-b1ac-b277413331df"],
Cell[CellGroupData[{
Cell[74439, 1899, 186, 2, 29, "Input",ExpressionUUID->"d46800e6-d780-4766-8482-04da5f2f0c36"],
Cell[74628, 1903, 516, 13, 33, "Output",ExpressionUUID->"2204ab32-cf32-4ef1-873a-cceaf4a2bbb6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


